Correlated Mott semi-metal in the topological heavy fermion model

The topological heavy-fermion model provides a minimal framework for describing the coexistence of localized moments and itinerant Dirac electrons in magic-angle twisted bilayer graphene (MATBG). Several analytical and numerical methods have been applied to this model; however, whether they provide a realistic description of MATBG remains incompletely understood. In this work, we develop an Hubbard operator approach that incorporates non-local correlations beyond the single-site limit. We benchmark the approximate calculations against numerically exact determinant quantum Monte Carlo simulations of a lattice-regularized model. We show that commonly used local approximations, such as Hubbard-I, fail to capture the coupling between localized and itinerant degrees of freedom, leading to incorrect spectral properties in the local-moment regime. In contrast, the Hubbard operator method provides a controlled description of both correlation functions and spectral features over a regime of parameters, in good agreement with exact numerical methods.

==> anc/Imat_THFM.txt <==
1,1,id - cdd1i @ cd1i
1,3,cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cd2i
1,5,cdup2i @ cup2i - cdd1i @ cd1i @ cdup2i @ cup2i
1,7,cdd1i @ cup1i @ cdup2i @ cd2i
1,10,-cd1i @ cup1i @ cdd2i @ cdup2i
1,11,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
1,17,cup1i @ cdup2i - cdd1i @ cd1i @ cup1i @ cdup2i + cup1i @ cdd2i @ cdup2i @ cd2i - cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
1,18,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
1,19,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,20,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,21,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
1,22,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
2,2,cdd1i @ cd1i
2,4,cdd1i @ cd1i @ cdd2i @ cd2i
2,6,cdd1i @ cd1i @ cdup2i @ cup2i
2,8,-cdd1i @ cup1i @ cdup2i @ cd2i
2,9,cd1i @ cup1i @ cdd2i @ cdup2i
2,12,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
2,17,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
2,18,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
2,19,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,20,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,21,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
2,22,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
2,23,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
2,24,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
3,1,cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cd2i
3,3,cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cd2i
3,5,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,7,cdd1i @ cup1i @ cdup2i @ cd2i
3,10,-cd1i @ cup1i @ cdd2i @ cdup2i
3,11,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,18,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
3,19,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,20,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,21,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
3,22,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
4,2,cdd1i @ cd1i @ cdd2i @ cd2i
4,4,cdd1i @ cd1i @ cdd2i @ cd2i
4,6,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
4,12,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
4,18,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
4,24,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
5,1,cdup2i @ cup2i - cdd1i @ cd1i @ cdup2i @ cup2i
5,3,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
5,5,cdup2i @ cup2i - cdd1i @ cd1i @ cdup2i @ cup2i
5,10,-cd1i @ cup1i @ cdd2i @ cdup2i
5,11,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
5,13,cup1i @ cdup2i - cdd1i @ cd1i @ cup1i @ cdup2i + cup1i @ cdd2i @ cdup2i @ cd2i - cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
5,14,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
5,17,cup1i @ cdup2i - cdd1i @ cd1i @ cup1i @ cdup2i + cup1i @ cdd2i @ cdup2i @ cd2i - cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
5,18,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
5,20,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,22,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
6,2,cdd1i @ cd1i @ cdup2i @ cup2i
6,4,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
6,6,cdd1i @ cd1i @ cdup2i @ cup2i
6,8,-cdd1i @ cup1i @ cdup2i @ cd2i
6,12,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
6,13,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,14,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,15,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,16,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,17,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,18,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,20,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,22,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
6,23,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
6,24,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
7,1,cdup1i @ cd1i @ cdd2i @ cup2i
7,3,cdup1i @ cd1i @ cdd2i @ cup2i
7,7,cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cd2i + cdd1i @ cd1i @ cdup2i @ cup2i + cdd2i @ cdup2i @ cd2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cd2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
7,13,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,14,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,15,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,21,-cdd1i @ cdup1i @ cd1i @ cup2i + cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
8,2,-cdup1i @ cd1i @ cdd2i @ cup2i
8,6,-cdup1i @ cd1i @ cdd2i @ cup2i
8,8,cdup1i @ cup1i @ cdd2i @ cd2i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
8,13,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,14,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,15,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,17,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,18,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,22,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
8,23,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
9,2,cdd1i @ cdup1i @ cd2i @ cup2i
9,9,cdd1i @ cd1i - cdd1i @ cd1i @ cdd2i @ cd2i - cdd1i @ cd1i @ cdup2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cup1i - cdd2i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
9,13,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,14,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,15,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,19,cdup1i @ cdd2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
10,1,-cdd1i @ cdup1i @ cd2i @ cup2i
10,3,-cdd1i @ cdup1i @ cd2i @ cup2i
10,5,-cdd1i @ cdup1i @ cd2i @ cup2i
10,10,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
10,11,-cdd1i @ cdup1i @ cd2i @ cup2i
10,13,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,14,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,15,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,17,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,18,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,20,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
10,23,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
11,1,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,3,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,5,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,10,-cd1i @ cup1i @ cdd2i @ cdup2i
11,11,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,14,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
11,18,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
11,20,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,22,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
12,2,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
12,4,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
12,6,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
12,12,-cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
12,14,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
12,16,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
12,18,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
12,24,-cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
13,5,-cdup1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup2i + cdup1i @ cdd2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
13,6,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
13,7,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
13,8,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
13,9,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,10,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,13,id - cdd2i @ cd2i
13,15,cdd1i @ cd1i - cdd1i @ cd1i @ cdd2i @ cd2i
13,17,cdup1i @ cup1i - cdup1i @ cup1i @ cdd2i @ cd2i
13,19,cdup1i @ cd1i @ cdd2i @ cup2i
13,22,-cdd1i @ cdup1i @ cd2i @ cup2i
13,23,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
14,5,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
14,6,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
14,7,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
14,8,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
14,9,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,10,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,11,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
14,12,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
14,14,cdd2i @ cd2i
14,16,cdd1i @ cd1i @ cdd2i @ cd2i
14,18,cdup1i @ cup1i @ cdd2i @ cd2i
14,20,-cdup1i @ cd1i @ cdd2i @ cup2i
14,21,cdd1i @ cdup1i @ cd2i @ cup2i
14,24,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
15,6,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
15,7,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
15,8,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
15,9,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,10,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,13,cdd1i @ cd1i - cdd1i @ cd1i @ cdd2i @ cd2i
15,15,cdd1i @ cd1i - cdd1i @ cd1i @ cdd2i @ cd2i
15,17,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
15,19,cdup1i @ cd1i @ cdd2i @ cup2i
15,22,-cdd1i @ cdup1i @ cd2i @ cup2i
15,23,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
16,6,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
16,12,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
16,14,cdd1i @ cd1i @ cdd2i @ cd2i
16,16,cdd1i @ cd1i @ cdd2i @ cd2i
16,18,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
16,24,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
17,1,-cdup1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup2i + cdup1i @ cdd2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
17,2,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
17,5,-cdup1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup2i + cdup1i @ cdd2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
17,6,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
17,8,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
17,10,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,13,cdup1i @ cup1i - cdup1i @ cup1i @ cdd2i @ cd2i
17,15,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
17,17,cdup1i @ cup1i - cdup1i @ cup1i @ cdd2i @ cd2i
17,22,-cdd1i @ cdup1i @ cd2i @ cup2i
17,23,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
18,1,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,2,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,3,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,4,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,5,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,6,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,8,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
18,10,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,11,-cdup1i @ cdd2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,12,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
18,14,cdup1i @ cup1i @ cdd2i @ cd2i
18,16,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
18,18,cdup1i @ cup1i @ cdd2i @ cd2i
18,20,-cdup1i @ cd1i @ cdd2i @ cup2i
18,24,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
19,1,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,2,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,3,-cdd1i @ cd2i + cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,9,cup1i @ cdd2i @ cdup2i @ cd2i - cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
19,13,cdd1i @ cup1i @ cdup2i @ cd2i
19,15,cdd1i @ cup1i @ cdup2i @ cd2i
19,19,cdd1i @ cd1i - cdd1i @ cd1i @ cdd2i @ cd2i - cdd1i @ cd1i @ cdup2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cup1i + cdup1i @ cup1i @ cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,1,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,2,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,3,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,5,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,6,cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,10,cdd1i @ cd1i @ cup1i @ cdup2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
20,11,cdd1i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,14,-cdd1i @ cup1i @ cdup2i @ cd2i
20,18,-cdd1i @ cup1i @ cdup2i @ cd2i
20,20,cdd1i @ cd1i @ cdup2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
21,1,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,2,cd1i @ cdd2i - cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i - cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,3,-cdup1i @ cd1i @ cup1i @ cdd2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,7,-cdd1i @ cd1i @ cup1i @ cdup2i - cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
21,14,cd1i @ cup1i @ cdd2i @ cdup2i
21,21,cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cd2i - cdd1i @ cdup1i @ cd1i @ cup1i + cdd2i @ cdup2i @ cd2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cd2i - cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,1,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,2,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,3,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,5,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,6,cd1i @ cdd2i @ cdup2i @ cup2i + cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,8,-cup1i @ cdd2i @ cdup2i @ cd2i + cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i
22,11,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,13,-cd1i @ cup1i @ cdd2i @ cdup2i
22,15,-cd1i @ cup1i @ cdd2i @ cdup2i
22,17,-cd1i @ cup1i @ cdd2i @ cdup2i
22,22,-cdd2i @ cdup2i @ cd2i @ cup2i + cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,23,-cd1i @ cup1i @ cdd2i @ cdup2i
23,2,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
23,6,cdd1i @ cdup1i @ cd1i @ cup2i - cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
23,8,-cdd1i @ cdup1i @ cup1i @ cd2i - cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
23,10,-cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,13,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
23,15,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
23,17,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
23,22,-cdd1i @ cdup1i @ cd2i @ cup2i
23,23,-cdd1i @ cdup1i @ cd1i @ cup1i + cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
24,2,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
24,4,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
24,6,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
24,12,cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
24,14,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
24,16,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
24,18,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
24,24,-cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i


==> anc/MmatAtomic_THFM.txt <==
1,1,-1/2*U*id + (U*cdd1i @ cd1i)/2 - gamma*cdd1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i
1,2,-(gamma*cd1i @ cdd2i) - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i
1,3,-(gamma*cdd1i @ cd2i) - (U*cdd2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cdd2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i
1,5,-(gamma*cdup1i @ cup2i) - (U*cdup2i @ cup2i)/2 + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,6,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,7,gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - (U*cdd1i @ cup1i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
1,8,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
1,9,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,10,(U*cd1i @ cup1i @ cdd2i @ cdup2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,11,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
1,13,gamma - gamma*cdd1i @ cd1i - gamma*cdd2i @ cd2i + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i
1,14,gamma*cdd2i @ cd2i - gamma*cd1i @ cup1i @ cdd2i @ cdup2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cup1i @ cdup2i @ cd2i
1,15,gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i
1,17,gamma*cdup1i @ cup1i - (U*cup1i @ cdup2i)/2 + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
1,18,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
1,19,-1/2*(U*cd1i @ cdd2i) + gamma*cdd1i @ cd1i + (U*cd1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
1,20,-1/2*(U*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
1,21,-(gamma*cdd2i @ cd2i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + (U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
1,22,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
1,23,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
2,1,gamma*cdd1i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i
2,2,gamma*cd1i @ cdd2i + (U*cdd1i @ cd1i)/2 + gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i
2,3,gamma*cdd1i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i
2,4,(U*cdd1i @ cd1i @ cdd2i @ cd2i)/2
2,5,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,6,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,7,-(gamma*cdd1i @ cd2i) - gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
2,8,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - (U*cdd1i @ cup1i @ cdup2i @ cd2i)/2 - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
2,9,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + (U*cd1i @ cup1i @ cdd2i @ cdup2i)/2 - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,10,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,11,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
2,12,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
2,13,gamma*cdd1i @ cd1i - gamma*cd1i @ cup1i @ cdd2i @ cdup2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cup1i @ cdup2i @ cd2i
2,14,gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i
2,15,gamma*cdd1i @ cd1i - gamma*cd1i @ cup1i @ cdd2i @ cdup2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cup1i @ cdup2i @ cd2i
2,16,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
2,17,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
2,18,gamma*cdd1i @ cup1i @ cdup2i @ cd2i - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
2,19,-(gamma*cdd1i @ cd1i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
2,20,-(gamma*cdd1i @ cd1i @ cdup2i @ cup2i) - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
2,21,-1/2*(U*cdd1i @ cd2i) + gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
2,22,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) + (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
2,23,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
2,24,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
3,1,-(gamma*cdd1i @ cd2i) - (U*cdd2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cdd2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i
3,2,-(gamma*cd1i @ cdd2i) - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i
3,3,-(gamma*cdd1i @ cd2i) - (U*cdd2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cdd2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i
3,5,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,6,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,7,gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - (U*cdd1i @ cup1i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
3,8,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
3,9,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,10,(U*cd1i @ cup1i @ cdd2i @ cdup2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,11,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
3,13,gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i
3,14,gamma*cdd2i @ cd2i - gamma*cd1i @ cup1i @ cdd2i @ cdup2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cup1i @ cdup2i @ cd2i
3,15,gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i
3,17,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
3,18,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
3,19,-1/2*(U*cd1i @ cdd2i) + gamma*cdd1i @ cd1i + (U*cd1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,20,-1/2*(U*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,21,-(gamma*cdd2i @ cd2i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + (U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,22,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
3,23,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
4,2,(U*cdd1i @ cd1i @ cdd2i @ cd2i)/2
4,4,(U*cdd1i @ cd1i @ cdd2i @ cd2i)/2
4,6,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
4,12,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
4,14,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
4,16,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
4,18,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
4,24,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
5,1,-(gamma*cdup1i @ cup2i) - (U*cdup2i @ cup2i)/2 + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,2,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,3,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,5,-(gamma*cdup1i @ cup2i) - (U*cdup2i @ cup2i)/2 + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,6,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,8,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
5,10,(U*cd1i @ cup1i @ cdd2i @ cdup2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,11,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
5,13,gamma*cdup1i @ cup1i - (U*cup1i @ cdup2i)/2 + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
5,14,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
5,15,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
5,17,gamma*cdup1i @ cup1i - (U*cup1i @ cdup2i)/2 + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
5,18,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
5,20,-1/2*(U*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
5,22,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
5,23,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
6,1,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,2,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,3,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,4,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
6,5,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,6,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,8,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - (U*cdd1i @ cup1i @ cdup2i @ cd2i)/2 - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
6,10,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,11,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
6,12,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
6,13,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,14,gamma*cdd1i @ cup1i @ cdup2i @ cd2i - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,15,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,16,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,17,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,18,gamma*cdd1i @ cup1i @ cdup2i @ cd2i - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,20,-(gamma*cdd1i @ cd1i @ cdup2i @ cup2i) - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
6,22,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) + (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
6,23,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) + (U*cdd1i @ cd1i @ cup1i @ cdup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
6,24,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
7,1,-1/2*(U*cdup1i @ cd1i @ cdd2i @ cup2i) - gamma*cdup1i @ cd1i @ cup1i @ cdd2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,2,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,3,-1/2*(U*cdup1i @ cd1i @ cdd2i @ cup2i) - gamma*cdup1i @ cd1i @ cup1i @ cdd2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,7,-(gamma*cdd1i @ cd2i) - (U*cdd2i @ cd2i)/2 + (U*cdd1i @ cd1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - 2*gamma*cdd1i @ cdup2i @ cd2i @ cup2i - (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 + (U*cdup1i @ cup1i @ cdd2i @ cd2i)/2 - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i)/2 + 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + (U*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2
7,9,-(gamma*cd1i @ cdd2i) + 2*gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
7,13,-1/2*(U*cd1i @ cdd2i) + gamma*cdd1i @ cd1i + (U*cd1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
7,14,-(gamma*cdd2i @ cd2i) - (U*cd1i @ cdd2i @ cdup2i @ cup2i)/2 + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
7,15,-1/2*(U*cd1i @ cdd2i) + gamma*cdd1i @ cd1i + (U*cd1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
7,19,gamma*cdup1i @ cd1i @ cdd2i @ cup2i
7,21,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cdup1i @ cd1i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - (U*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
8,1,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,2,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - (U*cdup1i @ cd1i @ cdd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,3,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,5,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,6,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - (U*cdup1i @ cd1i @ cdd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,8,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) + (U*cdup1i @ cup1i @ cdd2i @ cd2i)/2 - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i)/2 - 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + (U*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2
8,10,gamma*cdup1i @ cd1i @ cup1i @ cdd2i - 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,11,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
8,13,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
8,14,-(gamma*cdup1i @ cup1i @ cdd2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
8,15,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
8,17,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
8,18,-(gamma*cdup1i @ cup1i @ cdd2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
8,20,gamma*cdup1i @ cd1i @ cdd2i @ cup2i
8,22,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i - (U*cdup1i @ cdd2i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i - (U*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
8,23,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i - (U*cdup1i @ cd1i @ cup1i @ cdd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2
9,1,-(gamma*cdd1i @ cd2i) + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,2,gamma*cdd1i @ cdup1i @ cd1i @ cup2i + (U*cdd1i @ cdup1i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,3,-(gamma*cdd1i @ cd2i) + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,7,gamma*cdd1i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cd2i + 2*gamma*cdd1i @ cdup2i @ cd2i @ cup2i - 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
9,9,gamma*cd1i @ cdd2i + (U*cdd1i @ cd1i)/2 - 2*gamma*cd1i @ cdd2i @ cdup2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cdup2i @ cup2i)/2 + (U*cdd1i @ cdup1i @ cd1i @ cup1i)/2 - (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i)/2 - 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i + (U*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2
9,13,-(gamma*cdd1i @ cd1i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cup1i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
9,14,-1/2*(U*cdd1i @ cd2i) + gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + (U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
9,15,-(gamma*cdd1i @ cd1i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + (U*cdd1i @ cdup2i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cup1i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
9,19,gamma*cdd1i @ cd1i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + (U*cdup1i @ cdd2i @ cd2i @ cup2i)/2 + gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + (U*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
9,21,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
10,1,(U*cdd1i @ cdup1i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,2,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,3,(U*cdd1i @ cdup1i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,5,(U*cdd1i @ cdup1i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,6,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,8,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,10,gamma*cdd1i @ cd1i @ cup1i @ cdup2i + (U*cdd1i @ cdup1i @ cd1i @ cup1i)/2 - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i)/2 - (U*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i)/2 + 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i + (U*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2
10,11,(U*cdd1i @ cdup1i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
10,13,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
10,14,(U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - gamma*cdd1i @ cup1i @ cdup2i @ cd2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
10,15,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
10,17,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
10,18,(U*cdd1i @ cdup1i @ cup1i @ cd2i)/2 - gamma*cdd1i @ cup1i @ cdup2i @ cd2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
10,20,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cd1i @ cup2i)/2 - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + (U*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
10,22,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
10,23,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2
11,1,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,2,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,3,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,5,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,6,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,8,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
11,10,(U*cd1i @ cup1i @ cdd2i @ cdup2i)/2 + gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,11,gamma*cdd1i @ cdup2i @ cd2i @ cup2i + (U*cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - (U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
11,13,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
11,14,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
11,15,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
11,17,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
11,18,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + (U*cup1i @ cdd2i @ cdup2i @ cd2i)/2 - (U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)/2 + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
11,20,-1/2*(U*cd1i @ cdd2i @ cdup2i @ cup2i) + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,22,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - (U*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i)/2 - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
11,23,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
12,2,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
12,4,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
12,6,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
12,12,-1/2*(U*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i
12,14,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
12,16,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
12,18,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
12,24,-1/2*(U*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i
13,1,gamma*id - gamma*cdd1i @ cd1i - gamma*cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i
13,2,gamma*cdd1i @ cd1i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i
13,3,gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i
13,5,gamma*cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,6,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,7,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,8,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,9,-(gamma*cdd1i @ cd1i) + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,10,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
13,11,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
13,13,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i
13,14,gamma*cdd1i @ cd2i + gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i
13,15,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i
13,17,gamma*cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,18,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,19,-(gamma*cdup1i @ cd1i @ cup1i @ cdd2i) - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,20,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
13,21,-(gamma*cdd1i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
13,22,gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
13,23,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,1,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i
14,2,gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i
14,3,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i
14,4,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
14,5,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,6,gamma*cdup1i @ cd1i @ cdd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,7,-(gamma*cdd2i @ cd2i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cup1i @ cdup2i @ cd2i - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,8,-(gamma*cdup1i @ cup1i @ cdd2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,9,gamma*cdd1i @ cd1i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,10,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,11,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
14,12,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
14,13,-(gamma*cd1i @ cdd2i) + gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i
14,14,-(gamma*cdd1i @ cd2i) - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i
14,15,-(gamma*cd1i @ cdd2i) + gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i
14,17,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,18,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,19,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,20,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,21,gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
14,22,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
14,23,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
14,24,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
15,1,gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i
15,2,gamma*cdd1i @ cd1i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i
15,3,gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i
15,5,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
15,6,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
15,7,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
15,8,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
15,9,-(gamma*cdd1i @ cd1i) + gamma*cd1i @ cup1i @ cdd2i @ cdup2i + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
15,10,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
15,11,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
15,13,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i
15,14,gamma*cdd1i @ cd2i + gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i
15,15,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i
15,17,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,18,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,19,-(gamma*cdup1i @ cd1i @ cup1i @ cdd2i) - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,20,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
15,21,-(gamma*cdd1i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
15,22,gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
15,23,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
16,2,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
16,4,gamma*cdd1i @ cd1i @ cdd2i @ cd2i
16,6,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
16,12,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
16,18,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
16,24,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
17,1,gamma*cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,2,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,3,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
17,5,gamma*cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,6,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,8,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,10,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
17,11,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
17,13,gamma*cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,14,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,15,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,17,gamma*cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,18,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,20,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
17,22,gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
17,23,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,1,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,2,gamma*cdup1i @ cd1i @ cdd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,3,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,4,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
18,5,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,6,gamma*cdup1i @ cd1i @ cdd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,8,-(gamma*cdup1i @ cup1i @ cdd2i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,10,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,11,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
18,12,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
18,13,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,14,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,15,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,16,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
18,17,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,18,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,20,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,22,gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
18,23,gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
18,24,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
19,1,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
19,2,-(gamma*cdd1i @ cd1i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
19,3,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
19,7,gamma*cdd1i @ cup1i @ cdup2i @ cd2i
19,9,gamma*cdd1i @ cd1i - gamma*cd1i @ cup1i @ cdd2i @ cdup2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
19,13,gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,14,-(gamma*cdd1i @ cd2i) + gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,15,gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
19,19,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i + 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdup1i @ cdd2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
19,21,gamma*cdd1i @ cd2i - 2*gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup2i @ cd2i @ cup2i - 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,1,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,2,-(gamma*cdd1i @ cd1i @ cdup2i @ cup2i) - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,3,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,5,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,6,-(gamma*cdd1i @ cd1i @ cdup2i @ cup2i) - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,8,gamma*cdd1i @ cup1i @ cdup2i @ cd2i
20,10,-(gamma*cd1i @ cup1i @ cdd2i @ cdup2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup1i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,11,-(gamma*cdd1i @ cdup1i @ cd2i @ cup2i) - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
20,13,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,14,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,15,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,17,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,18,-(gamma*cdd1i @ cdup1i @ cup1i @ cd2i) - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,20,gamma*cd1i @ cdd2i @ cdup2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
20,22,-(gamma*cdd1i @ cdup2i @ cd2i @ cup2i) + 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
20,23,-(gamma*cdd1i @ cd1i @ cup1i @ cdup2i) - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
21,1,-(gamma*cdd2i @ cd2i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
21,2,gamma*cdd1i @ cd1i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
21,3,-(gamma*cdd2i @ cd2i) + gamma*cdd1i @ cd1i @ cdd2i @ cd2i - gamma*cdd2i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
21,7,gamma*cdd2i @ cd2i - gamma*cdd1i @ cd1i @ cdd2i @ cd2i + gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdd1i @ cup1i @ cdup2i @ cd2i + gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i - gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
21,9,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
21,13,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,14,gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,15,gamma*cd1i @ cdd2i - gamma*cd1i @ cdd2i @ cdup2i @ cup2i - gamma*cdd1i @ cd1i @ cup1i @ cdup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,19,-(gamma*cd1i @ cdd2i) + gamma*cd1i @ cdd2i @ cdup2i @ cup2i - 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i + 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
21,21,-(gamma*cdd1i @ cd2i) - gamma*cdd1i @ cdup1i @ cd1i @ cup2i + 2*gamma*cdd1i @ cdup1i @ cup1i @ cd2i - gamma*cdd1i @ cdup2i @ cd2i @ cup2i + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i + 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
22,1,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,2,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,3,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,5,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,6,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,8,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,10,gamma*cd1i @ cup1i @ cdd2i @ cdup2i
22,11,gamma*cdd2i @ cdup2i @ cd2i @ cup2i - gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
22,13,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,14,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,15,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,17,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,18,gamma*cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,20,-(gamma*cd1i @ cdd2i @ cdup2i @ cup2i) - 2*gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
22,22,gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - 2*gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
22,23,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,1,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
23,2,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
23,3,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
23,5,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
23,6,gamma*cdd1i @ cd1i @ cdup2i @ cup2i - gamma*cdup1i @ cd1i @ cdd2i @ cup2i + gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i
23,8,-(gamma*cdd1i @ cup1i @ cdup2i @ cd2i) + gamma*cdup1i @ cup1i @ cdd2i @ cd2i + gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
23,10,gamma*cdd1i @ cdup1i @ cd1i @ cup1i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i - gamma*cdd1i @ cdup1i @ cd1i @ cup1i @ cdup2i @ cup2i + gamma*cdup1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cup2i
23,11,gamma*cdd1i @ cdup1i @ cd2i @ cup2i
23,13,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,14,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,15,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,17,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,18,gamma*cdd1i @ cdup1i @ cup1i @ cd2i + gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,20,-(gamma*cdd1i @ cdup1i @ cd1i @ cup2i) + gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
23,22,gamma*cdd1i @ cdup2i @ cd2i @ cup2i - gamma*cdup1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cd1i @ cdd2i @ cd2i @ cup2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i
23,23,gamma*cdd1i @ cd1i @ cup1i @ cdup2i - gamma*cdup1i @ cd1i @ cup1i @ cdd2i + gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i - gamma*cdd1i @ cdup1i @ cup1i @ cdup2i @ cd2i @ cup2i + gamma*cdup1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i
24,2,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
24,4,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
24,6,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
24,12,-(gamma*cdd1i @ cd1i @ cdd2i @ cdup2i @ cd2i @ cup2i)
24,14,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
24,16,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
24,18,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)
24,24,-(gamma*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i)


==> anc/MmatHopping_THFM.txt <==
3,1,t*cup1i @ cd2i @ cdd3j @ cdup3j + t*cup1i @ cdd2i @ cdup3j @ cd3j - t*cdd1i @ cd1i @ cup1i @ cd2i @ cdd3j @ cdup3j - t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup3j @ cd3j
3,2,-(t*cup1i @ cd2i @ cdd3j @ cdup3j) - t*cup1i @ cdd2i @ cdup3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cd2i @ cdd3j @ cdup3j + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup3j @ cd3j
4,1,t*cdd1i @ cd1i @ cup1i @ cd2i @ cdd3j @ cdup3j + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup3j @ cd3j
4,2,-(t*cdd1i @ cd1i @ cup1i @ cd2i @ cdd3j @ cdup3j) - t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup3j @ cd3j
5,1,t*cup1i @ cdup2i - t*cdd1i @ cd1i @ cup1i @ cdup2i - t*cup1i @ cdup2i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cdup2i @ cdd3j @ cd3j
5,2,t*cup1i @ cdup2i @ cdd3j @ cd3j - t*cdd1i @ cd1i @ cup1i @ cdup2i @ cdd3j @ cd3j
6,1,t*cdd1i @ cd1i @ cup1i @ cdup2i - t*cdd1i @ cd1i @ cup1i @ cdup2i @ cdd3j @ cd3j
6,2,t*cdd1i @ cd1i @ cup1i @ cdup2i @ cdd3j @ cd3j
7,1,t*cd1i @ cdd2i - t*cd1i @ cdd2i @ cdd3j @ cd3j + t*cd1i @ cup2i @ cdd3j @ cdup3j + t*cdup1i @ cd1i @ cup1i @ cdd2i - t*cdup1i @ cd1i @ cup1i @ cdd2i @ cdd3j @ cd3j + t*cdup1i @ cd1i @ cup1i @ cup2i @ cdd3j @ cdup3j
7,2,t*cd1i @ cdd2i @ cdd3j @ cd3j - t*cd1i @ cup2i @ cdd3j @ cdup3j + t*cdup1i @ cd1i @ cup1i @ cdd2i @ cdd3j @ cd3j - t*cdup1i @ cd1i @ cup1i @ cup2i @ cdd3j @ cdup3j
8,1,-(t*cdup1i @ cd1i @ cup1i @ cdd2i) + t*cdup1i @ cd1i @ cup1i @ cdd2i @ cdd3j @ cd3j - t*cdup1i @ cd1i @ cup1i @ cup2i @ cdd3j @ cdup3j
8,2,-(t*cdup1i @ cd1i @ cup1i @ cdd2i @ cdd3j @ cd3j) + t*cdup1i @ cd1i @ cup1i @ cup2i @ cdd3j @ cdup3j
9,1,-(t*cdd1i @ cd2i) + t*cdd1i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cdup1i @ cup1i @ cd2i + t*cdd1i @ cup2i @ cdup3j @ cd3j - t*cdd1i @ cdup1i @ cup1i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cdup1i @ cup1i @ cup2i @ cdup3j @ cd3j
9,2,-(t*cdd1i @ cd2i @ cdd3j @ cd3j) - t*cdd1i @ cup2i @ cdup3j @ cd3j + t*cdd1i @ cdup1i @ cup1i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cdup1i @ cup1i @ cup2i @ cdup3j @ cd3j
10,1,-(t*cdd1i @ cdup1i @ cup1i @ cd2i) + t*cdd1i @ cdup1i @ cup1i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cdup1i @ cup1i @ cup2i @ cdup3j @ cd3j
10,2,-(t*cdd1i @ cdup1i @ cup1i @ cd2i @ cdd3j @ cd3j) - t*cdd1i @ cdup1i @ cup1i @ cup2i @ cdup3j @ cd3j
11,1,-(t*cup1i @ cdd2i @ cdup2i @ cd2i) + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i + t*cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j + t*cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j - t*cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j
11,2,-(t*cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j) - t*cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j + t*cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j - t*cdd1i @ cd1i @ cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j
12,1,-(t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i) + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j - t*cdd1i @ cd1i @ cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j
12,2,-(t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cd2i @ cdd3j @ cd3j) - t*cdd1i @ cd1i @ cup1i @ cdd2i @ cdup2i @ cup2i @ cdup3j @ cd3j + t*cdd1i @ cd1i @ cup1i @ cdup2i @ cd2i @ cup2i @ cdd3j @ cdup3j
13,1,t - t*cdd2i @ cd2i - t*cdd3j @ cd3j + t*cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd2i @ cup2i @ cdup3j @ cd3j
13,2,t*cdd3j @ cd3j - t*cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd2i @ cup2i @ cdup3j @ cd3j
14,1,t*cdd2i @ cd2i - t*cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd2i @ cup2i @ cdup3j @ cd3j
14,2,t*cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd2i @ cup2i @ cdup3j @ cd3j
15,1,t*cdd1i @ cd1i - t*cdd1i @ cd1i @ cdd2i @ cd2i - t*cdd1i @ cd1i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd1i @ cd1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cdd2i @ cup2i @ cdup3j @ cd3j
15,2,t*cdd1i @ cd1i @ cdd3j @ cd3j - t*cdd1i @ cd1i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd1i @ cd1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cd1i @ cdd2i @ cup2i @ cdup3j @ cd3j
16,1,t*cdd1i @ cd1i @ cdd2i @ cd2i - t*cdd1i @ cd1i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd1i @ cd1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cd1i @ cdd2i @ cup2i @ cdup3j @ cd3j
16,2,t*cdd1i @ cd1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd1i @ cd1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cd1i @ cdd2i @ cup2i @ cdup3j @ cd3j
17,1,t*cdup1i @ cup1i - t*cdup1i @ cup1i @ cdd2i @ cd2i - t*cdup1i @ cup1i @ cdd3j @ cd3j + t*cdup1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdup1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdup1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
17,2,t*cdup1i @ cup1i @ cdd3j @ cd3j - t*cdup1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdup1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdup1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
18,1,t*cdup1i @ cup1i @ cdd2i @ cd2i - t*cdup1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdup1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdup1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
18,2,t*cdup1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdup1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdup1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
19,1,t*cdd1i @ cup1i @ cdup2i @ cd2i + t*cdd1i @ cup1i @ cdup3j @ cd3j - t*cdd1i @ cup1i @ cdup2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cup1i @ cdup2i @ cup2i @ cdup3j @ cd3j
19,2,-(t*cdd1i @ cup1i @ cdup3j @ cd3j) + t*cdd1i @ cup1i @ cdup2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cup1i @ cdup2i @ cup2i @ cdup3j @ cd3j
20,1,-(t*cdd1i @ cup1i @ cdup2i @ cd2i) + t*cdd1i @ cup1i @ cdup2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cup1i @ cdup2i @ cup2i @ cdup3j @ cd3j
20,2,-(t*cdd1i @ cup1i @ cdup2i @ cd2i @ cdd3j @ cd3j) - t*cdd1i @ cup1i @ cdup2i @ cup2i @ cdup3j @ cd3j
21,1,t*cd1i @ cup1i @ cdd2i @ cdup2i + t*cd1i @ cup1i @ cdd3j @ cdup3j - t*cd1i @ cup1i @ cdd2i @ cdup2i @ cdd3j @ cd3j - t*cd1i @ cup1i @ cdup2i @ cup2i @ cdd3j @ cdup3j
21,2,-(t*cd1i @ cup1i @ cdd3j @ cdup3j) + t*cd1i @ cup1i @ cdd2i @ cdup2i @ cdd3j @ cd3j + t*cd1i @ cup1i @ cdup2i @ cup2i @ cdd3j @ cdup3j
22,1,-(t*cd1i @ cup1i @ cdd2i @ cdup2i) + t*cd1i @ cup1i @ cdd2i @ cdup2i @ cdd3j @ cd3j + t*cd1i @ cup1i @ cdup2i @ cup2i @ cdd3j @ cdup3j
22,2,-(t*cd1i @ cup1i @ cdd2i @ cdup2i @ cdd3j @ cd3j) - t*cd1i @ cup1i @ cdup2i @ cup2i @ cdd3j @ cdup3j
23,1,-(t*cdd1i @ cdup1i @ cd1i @ cup1i) + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd3j @ cd3j - t*cdd1i @ cdup1i @ cd1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j - t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
23,2,-(t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd3j @ cd3j) + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
24,1,-(t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i) + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j + t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j
24,2,-(t*cdd1i @ cdup1i @ cd1i @ cup1i @ cd2i @ cup2i @ cdd3j @ cdup3j) - t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cd2i @ cdd3j @ cd3j - t*cdd1i @ cdup1i @ cd1i @ cup1i @ cdd2i @ cup2i @ cdup3j @ cd3j

==> anc/Readme.txt <==
================================================================================
README -- Dimer COM Operator Matrix Files
================================================================================

OVERVIEW
--------
These four files define the I matrix and M matrix
for the 24-operator Composite Operator Method (COM) basis on a 2-site dimer
unit cell (f and c1 electrons). This dimer is coupled to a single-dot basis of size 2 (c2). 
They are generated by Mathematica and evaluated numerically by
computing ground-state expectation values  <psi0| O |psi0>.


================================================================================
COMMON FORMAT
================================================================================

Every line has the form:

    row, col, python_expression

  row, col          : indices of the matrix
  python_expression : product of fermionic operator

The @ operator means matrix (operator) multiplication.


================================================================================
OPERATOR NAME CONVENTION
================================================================================

  Name                  Meaning                            Site
  --------------------  -------------------------------    --------
  cup1i                 f electron annihilation spin up       i
  cd1i                  f electron annihilation spin down     i
  cdup1i                f electron creation spin up           i
  cdd1i                 f electron creation spin down         i

  cup2i                 c1 electron annihilation spin up      i
  cd2i                  c1 electron annihilation spin down    i
  cdup2i                c1 electron creation spin up          i
  cdd2i                 c1 electron creation spin down        i


  cup3j                 c2 electron annihilation spin up      j
  cd3j                  c2 electron annihilation spin down    j
  cdup3j                c2 electron creation spin up          j
  cdd3j                 c2 electron creation spin down        j

  id                    identity operator                     --
  t                     c1-c2 hybridization (scalar)          --
  U                     Hubbard U (scalar)                    --
  gamma                 f-c1 hybridization (scalar)           --




================================================================================
FILE-BY-FILE DESCRIPTION
================================================================================
 
--------------------------------------------------------------------------------
Imat_THFM.txt  
--------------------------------------------------------------------------------
 
  I-matrix of the dimer (f,c1)
 
 
--------------------------------------------------------------------------------
MmatAtomic_THFM.txt 
--------------------------------------------------------------------------------
 
  Intra-cluster M-matrix of the dimer (f,c1)
 
 
--------------------------------------------------------------------------------
MmatHopping_THFM.txt 
--------------------------------------------------------------------------------
 
  Inter-cluster M-matrix of the dimer (f,c1) connecting the single-dot (c2) 

